Analytical results for the C-angularity soft function at NNLO

We compute the soft function at NLO and NNLO for a one-parameter family of event shapes we call C-angularity. This family contains C-parameter as a specific choice of the parameter, in close analogy with how conventional angularity contains thrust as a special case. By construction, C-angularity and angularity coincide in the collinear limit such that the anomalous dimensions are equal. However, unlike angularity, C-angularity is a continuously differentiable function of the final state momenta, which makes the analytic calculation of the C-angularity soft function simpler. We obtain analytical results for the C-angularity soft function and anomalous dimension as an expansion in the C-angularity parameter $a$, to third and fourth order in $a$ respectively. These expansions yield results that are accurate at the few per mille level for $-1\le a < 1$.

==> anc/C-angularity_soft.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    120885,       3479]
NotebookOptionsPosition[    113977,       3369]
NotebookOutlinePosition[    114375,       3385]
CellTagsIndexPosition[    114332,       3382]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
C-angularity soft function and anomalous dimension at NLO and NNLO\
\>", "Chapter",
 CellChangeTimes->{{3.9719340427240353`*^9, 3.971934066111701*^9}, {
  3.9719346390997553`*^9, 
  3.9719346426995277`*^9}},ExpressionUUID->"eef03398-8123-4577-aa97-\
4207f4f9ceef"],

Cell["\<\
Ancillary file for \[OpenCurlyDoubleQuote]Analytical results for the \
C-angularity soft function at NNLO\[CloseCurlyDoubleQuote], (2025), 
A. Bennet, E.P. Byrne, J.R. Gaunt, E.C. Lang.\
\>", "Text",
 CellChangeTimes->{{3.971934072310543*^9, 3.971934113733863*^9}, {
  3.971934215846799*^9, 3.971934241556197*^9}, {3.9719342746478853`*^9, 
  3.971934330995623*^9}, {3.971934541347312*^9, 3.971934567781069*^9}, {
  3.9719349555345383`*^9, 
  3.971934957688579*^9}},ExpressionUUID->"814209b7-3e26-4ff8-9a13-\
24821efa7d2a"],

Cell[CellGroupData[{

Cell["Notation", "Subsection",
 CellChangeTimes->{{3.971934012502555*^9, 
  3.971934015031048*^9}},ExpressionUUID->"ca61885f-4fad-4b82-aa9f-\
3165096f02b2"],

Cell["\<\
We use the following notation for colour factors:
CR:=C_R
CA:=C_A
nf:=n_f
TF:=T_F
We use the following shorthand notation for distributions:
\[Delta]:=\[Delta](T_S)
Li:=\[ScriptCapitalL]_i(T_S/\[Mu])/\[Mu] (as defined in eq. (C.1))
All other conventions are as in the accompanying paper. \
\>", "Text",
 CellChangeTimes->{{3.971934072310543*^9, 3.971934095321498*^9}, {
  3.971934353743601*^9, 3.97193444092936*^9}, {3.971934476704913*^9, 
  3.971934504710835*^9}, {3.9719346807272778`*^9, 3.971934684545744*^9}, {
  3.9719348812409353`*^9, 3.971934936910767*^9}, {3.9719365563267193`*^9, 
  3.971936600386771*^9}},ExpressionUUID->"4851df6a-5787-478a-9e17-\
2886719a9929"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integrals I_div, I_reg", "Section",
 CellChangeTimes->{{3.971936181556926*^9, 
  3.971936192999571*^9}},ExpressionUUID->"5452d3c1-711b-4134-8ef3-\
c8e869f0db6e"],

Cell["\<\
Two implementations of the integrals Idiv (see eq. (4.42)) and Ireg (see eq. \
(4.43)).
One implementation is a fully analytic expansion in a, the other is a \
numerical implementation for arbitrary a!=1.
By default the soft function and anomalous dimension below utilise the \
analytic expansion.\
\>", "Text",
 CellChangeTimes->{{3.971936975823184*^9, 
  3.9719372327328653`*^9}},ExpressionUUID->"9a708a03-12e9-48aa-b773-\
4aa93dd9886b"],

Cell[CellGroupData[{

Cell["Expansion of Idiv and Ireg around a=0", "Subsubsubsection",
 CellChangeTimes->{{3.971935417336216*^9, 
  3.971935424779553*^9}},ExpressionUUID->"3e716465-985e-47cd-a409-\
e83e5ba93cab"],

Cell["See eq. (4.46):", "Text",
 CellChangeTimes->{{3.971935394260686*^9, 3.971935404688013*^9}, 
   3.971935440439919*^9},ExpressionUUID->"bd788311-4709-46ca-a55d-\
e671eb6a0f20"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"IdivnfTF\[Epsilon]0", "[", "a_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a", "*", "IdivnfTF\[Epsilon]0a1"}], "+", 
     RowBox[{
      RowBox[{"a", "^", "2"}], "*", "IdivnfTF\[Epsilon]0a2"}], "+", 
     RowBox[{
      RowBox[{"a", "^", "3"}], "*", "IdivnfTF\[Epsilon]0a3"}], "+", 
     RowBox[{
      RowBox[{"a", "^", "4"}], "*", "IdivnfTF\[Epsilon]0a4"}]}], ")"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"IdivnfTF\[Epsilon]1", "[", "a_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a", "*", "IdivnfTF\[Epsilon]1a1"}], "+", 
     RowBox[{
      RowBox[{"a", "^", "2"}], "*", "IdivnfTF\[Epsilon]1a2"}], "+", 
     RowBox[{
      RowBox[{"a", "^", "3"}], "*", "IdivnfTF\[Epsilon]1a3"}]}], ")"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"IregnfTF\[Epsilon]0", "[", "a_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"IregnfTFa0", "+", 
     RowBox[{"a", "*", "IregnfTFa1"}], "+", 
     RowBox[{
      RowBox[{"a", "^", "2"}], "*", "IregnfTFa2"}], "+", 
     RowBox[{
      RowBox[{"a", "^", "3"}], "*", "IregnfTFa3"}]}], ")"}]}], ";"}]}], "Code",\

 CellChangeTimes->{
  3.97193944989223*^9, {3.973839348952755*^9, 3.973839362580392*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"97045e48-d0de-4b1c-b73f-cb7839eb3b20"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"IdivCA\[Epsilon]0", "[", "a_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a", "*", "IdivCA\[Epsilon]0a1"}], "+", 
     RowBox[{
      RowBox[{"a", "^", "2"}], "*", "IdivCA\[Epsilon]0a2"}], "+", 
     RowBox[{
      RowBox[{"a", "^", "3"}], "*", "IdivCA\[Epsilon]0a3"}], "+", 
     RowBox[{
      RowBox[{"a", "^", "4"}], "*", "IdivCA\[Epsilon]0a4"}]}], ")"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"IdivCA\[Epsilon]1", "[", "a_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a", "*", "IdivCA\[Epsilon]1a1"}], "+", 
     RowBox[{
      RowBox[{"a", "^", "2"}], "*", "IdivCA\[Epsilon]1a2"}], "+", 
     RowBox[{
      RowBox[{"a", "^", "3"}], "*", "IdivCA\[Epsilon]1a3"}]}], ")"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"IregCA\[Epsilon]0", "[", "a_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"IregCAa0", "+", 
     RowBox[{"a", "*", "IregCAa1"}], "+", 
     RowBox[{
      RowBox[{"a", "^", "2"}], "*", "IregCAa2"}], "+", 
     RowBox[{
      RowBox[{"a", "^", "3"}], "*", "IregCAa3"}]}], ")"}]}], ";"}]}], "Code",
 CellChangeTimes->{
  3.9719394514208603`*^9, {3.973839388364579*^9, 3.973839388384956*^9}, 
   3.975836662277891*^9},
 CellLabel->
  "In[115]:=",ExpressionUUID->"f20f0750-ba36-47d6-a4e9-c2f23331752e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficients of a", "Subsubsubsection",ExpressionUUID->"4566178c-7f5c-4927-bd27-b75b218eda20"],

Cell["Coefficients of Table 1:", "Text",
 CellChangeTimes->{{3.971935433052208*^9, 
  3.971935438112364*^9}},ExpressionUUID->"06756498-042e-4838-bc14-\
9563a6e3e537"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IdivnfTF\[Epsilon]0a1", "=", 
   RowBox[{"10", "/", "3"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"IdivnfTF\[Epsilon]0a2", "=", 
   RowBox[{
    RowBox[{"56", "/", "45"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"12", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "5"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"IdivnfTF\[Epsilon]0a3", "=", 
   RowBox[{
    RowBox[{"11", "/", "54"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "9"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"IdivnfTF\[Epsilon]0a4", "=", 
   RowBox[{
    RowBox[{"13", "/", "210"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "15"}], "+", 
    RowBox[{
     RowBox[{"Zeta", "[", "5", "]"}], "/", "7"}]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.9738393883858423`*^9, 3.973839388391204*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"d53dca3e-015b-405d-a988-6166ba3670d9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IdivnfTF\[Epsilon]1a1", "=", 
   RowBox[{
    RowBox[{"239", "/", "9"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"32", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"IdivnfTF\[Epsilon]1a2", "=", 
   RowBox[{
    RowBox[{"2162", "/", "225"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"\[Pi]", "^", "2"}]}], ")"}], "/", "9"}], "-", 
    RowBox[{
     RowBox[{"\[Pi]", "^", "4"}], "/", "9"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"212", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "75"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"IdivnfTF\[Epsilon]1a3", "=", 
   RowBox[{
    RowBox[{"467", "/", "1620"}], "-", 
    RowBox[{
     RowBox[{"\[Pi]", "^", "2"}], "/", "27"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"7", " ", 
       RowBox[{"\[Pi]", "^", "4"}]}], ")"}], "/", "405"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"202", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "135"}]}]}], 
  ";"}]}], "Code",
 CellChangeTimes->{{3.973839388391912*^9, 3.973839388395761*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"55ba021f-9694-402d-b4e7-9b386bd74b3b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IregnfTFa0", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"8", "/", "3"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"16", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"IregnfTFa1", "=", 
   RowBox[{
    RowBox[{"25", "/", "6"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"\[Pi]", "^", "2"}]}], ")"}], "/", "3"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"IregnfTFa2", "=", 
   RowBox[{
    RowBox[{"76", "/", "135"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"\[Pi]", "^", "2"}]}], ")"}], "/", "9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", " ", 
       RowBox[{"\[Pi]", "^", "4"}]}], ")"}], "/", "225"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"IregnfTFa3", "=", 
   RowBox[{
    RowBox[{"161", "/", "1296"}], "-", 
    RowBox[{
     RowBox[{"\[Pi]", "^", "2"}], "/", "27"}], "+", 
    RowBox[{
     RowBox[{"\[Pi]", "^", "4"}], "/", "162"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"11", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "54"}]}]}], 
  ";"}]}], "Code",
 CellChangeTimes->{{3.9738393883964567`*^9, 3.9738393883998537`*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"875c2d38-ce32-46e5-ae50-6e2e32373185"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IdivCA\[Epsilon]0a1", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"41", "/", "3"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"\[Pi]", "^", "2"}]}], ")"}], "/", "3"}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"IdivCA\[Epsilon]0a2", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"118", "/", "45"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"\[Pi]", "^", "2"}], "/", "3"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"24", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "5"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"IdivCA\[Epsilon]0a3", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"65", "/", "108"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"\[Pi]", "^", "2"}], "/", "9"}], "+", 
    RowBox[{
     RowBox[{"\[Pi]", "^", "4"}], "/", "90"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "9"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"IdivCA\[Epsilon]0a4", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"19", "/", "105"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"\[Pi]", "^", "2"}], "/", "24"}], "+", 
    RowBox[{
     RowBox[{"\[Pi]", "^", "4"}], "/", "120"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"13", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "30"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "7"}]}]}], 
  ";"}]}], "Code",
 CellChangeTimes->{{3.973839388400548*^9, 3.973839388406066*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"81cb4fa6-5048-4cc2-bab1-8f92a6f3f58a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IdivCA\[Epsilon]1a1", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1793", "/", "18"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"16", " ", 
       RowBox[{"\[Pi]", "^", "2"}]}], ")"}], "/", "3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"\[Pi]", "^", "4"}]}], ")"}], "/", "9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"160", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"IdivCA\[Epsilon]1a2", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"2741", "/", "225"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"\[Pi]", "^", "2"}]}], ")"}], "/", "9"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"26", " ", 
       RowBox[{"\[Pi]", "^", "4"}]}], ")"}], "/", "45"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2116", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "75"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"IdivCA\[Epsilon]1a3", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"4187", "/", "3240"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"31", " ", 
       RowBox[{"\[Pi]", "^", "4"}]}], ")"}], "/", "405"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"559", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "135"}], "+", 
    RowBox[{
     RowBox[{"2", "/", "9"}], " ", 
     RowBox[{"\[Pi]", "^", "2"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"Zeta", "[", "5", "]"}]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.973839388406777*^9, 3.973839388410725*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"bdb87a18-49cf-4f74-bad8-f501395545ae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IregCAa0", "=", 
   RowBox[{
    RowBox[{"4", "/", "3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"\[Pi]", "^", "4"}]}], ")"}], "/", "15"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"44", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"IregCAa1", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"97", "/", "12"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"\[Pi]", "^", "2"}], "/", "3"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"11", " ", 
       RowBox[{"\[Pi]", "^", "4"}]}], ")"}], "/", "45"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"34", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"IregCAa2", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1021", "/", "270"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"7", " ", 
       RowBox[{"\[Pi]", "^", "2"}]}], ")"}], "/", "36"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"13", " ", 
       RowBox[{"\[Pi]", "^", "4"}]}], ")"}], "/", "300"}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"IregCAa3", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"5885", "/", "2592"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"5", " ", 
       RowBox[{"\[Pi]", "^", "2"}]}], ")"}], "/", "36"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"59", " ", 
       RowBox[{"\[Pi]", "^", "4"}]}], ")"}], "/", "3240"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"127", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "54"}], "-", 
    RowBox[{
     RowBox[{"1", "/", "9"}], " ", 
     RowBox[{"\[Pi]", "^", "2"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Zeta", "[", "5", "]"}], "/", "3"}]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.973839388411429*^9, 3.973839388415069*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"73998087-10ca-4e88-9558-240ffd12a2af"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical implementation of Idiv and Ireg", "Subsubsubsection",
 CellChangeTimes->{{3.971935725550851*^9, 
  3.9719357473320713`*^9}},ExpressionUUID->"a4bcc49b-2c87-4813-b170-\
9ee29289209e"],

Cell["\<\
Numerical implementations of the integrals Idiv (eq. (4.42)) and Ireg (eq. \
(4.43)).\
\>", "Text",
 CellChangeTimes->{{3.971936975823184*^9, 3.9719372327328653`*^9}, {
  3.971937982588296*^9, 
  3.9719379965770063`*^9}},ExpressionUUID->"12244397-a211-41b7-b0d8-\
1ba2425e8bb5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"IdivnfTF\[Epsilon]0N", "[", 
    RowBox[{"a_", ",", "PG_", ",", "WP_"}], "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"IntegrandIdivnfTF\[Epsilon]0", "[", "a", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Y", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "PG"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "WP"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"IdivnfTF\[Epsilon]1N", "[", 
    RowBox[{"a_", ",", "PG_", ",", "WP_"}], "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"IntegrandIdivnfTF\[Epsilon]1", "[", "a", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Y", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "PG"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "WP"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"IdivCA\[Epsilon]0N", "[", 
    RowBox[{"a_", ",", "PG_", ",", "WP_"}], "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"IntegrandIdivCA\[Epsilon]0", "[", "a", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Y", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "PG"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "WP"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"IdivCA\[Epsilon]1N", "[", 
    RowBox[{"a_", ",", "PG_", ",", "WP_"}], "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"IntegrandIdivCA\[Epsilon]1", "[", "a", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Y", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "PG"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "WP"}]}], "]"}]}], ";"}]}], "Code",\

 CellChangeTimes->{{3.971937852881917*^9, 3.971937939443891*^9}, {
  3.9738393884159527`*^9, 3.9738393884303417`*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"e3dbba30-6251-4353-9b9b-635f13610776"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"IregnfTF\[Epsilon]0N", "[", 
     RowBox[{"a_", ",", " ", "PG_", ",", " ", "WP_"}], "]"}], " ", ":=", " ", 
    
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"IntegrandIregnfTF\[Epsilon]0", "[", "a", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"yt", ",", "0", ",", "\[Infinity]"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"Y", ",", " ", "0", ",", " ", "\[Infinity]"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"z", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", "\n", 
      "    ", 
      RowBox[{"PrecisionGoal", " ", "->", " ", "PG"}], ",", " ", 
      RowBox[{"WorkingPrecision", " ", "->", " ", "WP"}]}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"IregCA\[Epsilon]0N", "[", 
     RowBox[{"a_", ",", " ", "PG_", ",", " ", "WP_"}], "]"}], " ", ":=", " ", 
    
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"IntegrandIregCA\[Epsilon]0", "[", "a", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"yt", ",", "0", ",", "\[Infinity]"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"Y", ",", " ", "0", ",", " ", "\[Infinity]"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"z", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", "\n", 
      "    ", 
      RowBox[{"PrecisionGoal", " ", "->", " ", "PG"}], ",", " ", 
      RowBox[{"WorkingPrecision", " ", "->", " ", "WP"}]}], "]"}]}], ";"}], 
  " "}]}], "Code",
 CellChangeTimes->{{3.971937947414003*^9, 3.9719379624594*^9}, {
  3.9719381795658827`*^9, 3.971938181266868*^9}, {3.9719386611130323`*^9, 
  3.97193866318878*^9}, {3.9719391705366163`*^9, 3.971939173112825*^9}, {
  3.97383938843122*^9, 3.973839388438039*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"6ee3e592-b1b8-4f92-abd6-e640492ed034"],

Cell["Integrands:", "Text",
 CellChangeTimes->{{3.971936975823184*^9, 3.9719372327328653`*^9}, {
  3.971937982588296*^9, 3.9719379965770063`*^9}, {3.9719383907069597`*^9, 
  3.971938394060354*^9}},ExpressionUUID->"805cda31-1dbe-4884-b617-\
8864095a9427"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IntegrandIdivnfTF\[Epsilon]0", "[", "a_", "]"}], ":=", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"64", " ", 
         SuperscriptBox["Y", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Y"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "Y"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], 
          "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"64", " ", 
        SuperscriptBox["Y", "3"], " ", 
        SqrtBox[
         RowBox[{"2", "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["Y", "2"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["Y", "2"]}], ")"}], "2"]], "-", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["Y", "2"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["Y", "2"]}], ")"}], "2"]]}]]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "Y"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "Y"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], "2"]}]],
       "+", 
      FractionBox[
       RowBox[{"16", " ", "Y", " ", 
        SqrtBox[
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Y", "2"]}], ")"}], "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["Y", "2"]}], ")"}], "2"]]], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], "+", 
          RowBox[{
           SuperscriptBox["Y", "4"], " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["Y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"6", " ", "z"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "Y"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "Y"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], 
         "2"]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["Y", 
           RowBox[{
            RowBox[{"-", "a"}], "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["Y", 
           RowBox[{"a", "/", "2"}]], " ", "z"}]}], "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["Y", 
         RowBox[{
          RowBox[{"-", "a"}], "/", "2"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], 
         RowBox[{"a", "/", "2"}]]}], "]"}]}], ")"}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.971938589265802*^9, 3.971938590795494*^9}, 
   3.971938790788327*^9, 3.97193932652522*^9, 3.971939373888431*^9, {
   3.973839388439394*^9, 3.973839388441615*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"5fba08e8-0c80-4686-bc1a-21ead35f89ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IntegrandIdivCA\[Epsilon]0", "[", "a_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"64", " ", 
        SuperscriptBox["Y", "3"], " ", 
        SqrtBox[
         RowBox[{"2", "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["Y", "2"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["Y", "2"]}], ")"}], "2"]], "-", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["Y", "2"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["Y", "2"]}], ")"}], "2"]]}]]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "Y"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "Y"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], 
         "2"]}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["Y", "8"], " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "z"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["Y", "6"], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"5", " ", "z"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["Y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"13", " ", "z"}], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["Y", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"11", " ", "z"}], "+", 
             RowBox[{"19", " ", 
              SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["z", "4"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "Y"}], ")"}], "2"], " ", "Y", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "Y"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], "2"]}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", " ", 
        SqrtBox[
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Y", "2"]}], ")"}], "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["Y", "2"]}], ")"}], "2"]]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["Y", "8"], " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "z"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["Y", "6"], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"3", " ", "z"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["Y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"11", " ", "z"}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["Y", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"3", " ", "z"}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["z", "4"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "Y"}], ")"}], "2"], " ", "Y", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "Y"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], "2"]}], 
       ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["Y", 
          RowBox[{
           RowBox[{"-", "a"}], "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["Y", 
          RowBox[{"a", "/", "2"}]], " ", "z"}]}], "]"}]}], "+", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["Y", 
        RowBox[{
         RowBox[{"-", "a"}], "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], 
        RowBox[{"a", "/", "2"}]]}], "]"}]}], ")"}]}]}]], "Code",
 CellChangeTimes->{{3.971938573451117*^9, 3.971938592294672*^9}, 
   3.971938796269908*^9, 3.9719393242278023`*^9, 3.971939376420796*^9, {
   3.973839388443365*^9, 3.973839388446451*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"6ada978d-9fcc-4013-93f5-e5d818af7e32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IntegrandIdivnfTF\[Epsilon]1", "[", "a_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"32", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["Y", "3"], " ", 
             SqrtBox[
              RowBox[{"2", "-", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["Y", "2"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["Y", "2"]}], ")"}], "2"]], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SuperscriptBox["Y", "2"]}], 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"]]}]]}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{"2", " ", 
                  SqrtBox[
                   FractionBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"]]]}], 
                 RowBox[{"1", "+", 
                  SqrtBox[
                   FractionBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"]]]}]], "]"}], "+", 
               
               RowBox[{"2", " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], 
                   ")"}]}], "]"}]}]}], ")"}]}], "-", 
            RowBox[{"Y", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["Y", "2"]}], "+", 
               SuperscriptBox["Y", "4"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["Y", "2"], " ", 
                SqrtBox[
                 RowBox[{"2", "-", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SuperscriptBox["Y", "2"]}], 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"]], "+", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"1", "-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Y", "2"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"]]}]]}]}]], " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{"2", " ", 
                   SqrtBox[
                    FractionBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"]]]}], 
                  RowBox[{"1", "+", 
                   SqrtBox[
                    FractionBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"]]]}]], "]"}]}], 
               "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["Y", "2"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], 
                   ")"}]}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"Y", " ", 
             SqrtBox[
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["Y", "2"]}], ")"}], "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["Y", "2"]}], ")"}], "2"]]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["Y", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], "+", 
                  RowBox[{
                   SuperscriptBox["Y", "4"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["Y", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"6", " ", "z"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{"2", " ", 
                   SqrtBox[
                    FractionBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"]]]}], 
                  RowBox[{"1", "+", 
                   SqrtBox[
                    FractionBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"]]]}]], "]"}]}], 
               "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], "+", 
                  RowBox[{
                   SuperscriptBox["Y", "4"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["Y", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"6", " ", "z"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], 
                   ")"}]}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Log", "[", 
              RowBox[{
               SuperscriptBox["Y", 
                RowBox[{
                 RowBox[{"-", "a"}], "/", "2"}]], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], 
                RowBox[{"a", "/", "2"}]]}], "]"}]}], "+", 
            RowBox[{"Log", "[", 
             RowBox[{
              SuperscriptBox["Y", 
               RowBox[{
                RowBox[{"-", "a"}], "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["Y", "a"]}], ")"}], " ", "z"}]}], ")"}]}], 
             "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["Y", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["Y", "3"], " ", 
             SqrtBox[
              RowBox[{"2", "-", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["Y", "2"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["Y", "2"]}], ")"}], "2"]], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SuperscriptBox["Y", "2"]}], 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"]]}]]}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
            RowBox[{"Y", " ", 
             SqrtBox[
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["Y", "2"]}], ")"}], "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["Y", "2"]}], ")"}], "2"]]], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], "+", 
               RowBox[{
                SuperscriptBox["Y", "4"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["Y", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"6", " ", "z"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               RowBox[{
                SuperscriptBox["Y", 
                 RowBox[{
                  RowBox[{"-", "a"}], "/", "2"}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], 
                 RowBox[{"a", "/", "2"}]]}], "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              RowBox[{
               SuperscriptBox["Y", 
                RowBox[{
                 RowBox[{"-", "a"}], "/", "2"}]], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Y", "a"]}], ")"}], " ", "z"}]}], ")"}]}], 
              "]"}], "2"]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Y"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "Y"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], "2"]}], 
      ")"}]}], ")"}]}]}]], "Code",
 CellChangeTimes->{{3.971937436130211*^9, 3.971937437740499*^9}, {
   3.971937490443438*^9, 3.971937506305683*^9}, {3.971937542112958*^9, 
   3.971937587880402*^9}, {3.97193859247847*^9, 3.971938615200087*^9}, 
   3.971939321070939*^9, {3.97383938844884*^9, 3.973839388453145*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"67faef70-2a20-48e3-acf1-7c75b922b6c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IntegrandIdivCA\[Epsilon]1", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"64", " ", 
         SuperscriptBox["Y", "3"], " ", 
         SqrtBox[
          RowBox[{"2", "-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["Y", "2"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["Y", "2"]}], ")"}], "2"]], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["Y", "2"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["Y", "2"]}], ")"}], "2"]]}]]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"2", " ", 
              SqrtBox[
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["Y", "2"]}], ")"}], "2"], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["Y", "2"]}], ")"}], "2"]]]}], 
             RowBox[{"1", "+", 
              SqrtBox[
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["Y", "2"]}], ")"}], "2"], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["Y", "2"]}], ")"}], "2"]]]}]], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], ")"}]}], 
             "]"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Y"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "Y"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], 
          "2"]}]], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["Y", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["Y", "2"]}], "+", 
               SuperscriptBox["Y", "4"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"4", " ", 
             SqrtBox["2"], " ", 
             SuperscriptBox["Y", "4"], " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"1", "+", 
                SqrtBox[
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"]]], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["Y", "2"], " ", 
                 SqrtBox[
                  FractionBox[
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"], 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"]]]}], "+", 
                RowBox[{
                 SuperscriptBox["Y", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SqrtBox[
                    FractionBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"]]]}], ")"}]}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["Y", "2"]}], ")"}], "2"]]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"2", " ", 
                SqrtBox[
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"]]]}], 
               RowBox[{"1", "+", 
                SqrtBox[
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"]]]}]], "]"}]}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["Y", "8"], " ", 
                SuperscriptBox["z", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["Y", "6"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"5", " ", "z"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["Y", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{"13", " ", "z"}], "-", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["Y", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"11", " ", "z"}], "+", 
                  RowBox[{"19", " ", 
                   SuperscriptBox["z", "2"]}], "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["z", "4"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], ")"}]}],
               "]"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "Y"}], ")"}], "2"], " ", "Y", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "Y"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], 
           "2"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16", " ", 
          SqrtBox[
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Y", "2"]}], ")"}], "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["Y", "2"]}], ")"}], "2"]]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["Y", "2"]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["Y", "2"]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["Y", "8"], " ", 
                SuperscriptBox["z", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["Y", "6"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"3", " ", "z"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["Y", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"11", " ", "z"}], "+", 
                  RowBox[{"15", " ", 
                   SuperscriptBox["z", "2"]}], "-", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["Y", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"3", " ", "z"}], "+", 
                  RowBox[{"15", " ", 
                   SuperscriptBox["z", "2"]}], "-", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["z", "4"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"2", " ", 
                SqrtBox[
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"]]]}], 
               RowBox[{"1", "+", 
                SqrtBox[
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["Y", "2"]}], ")"}], "2"]]]}]], "]"}]}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["Y", "8"], " ", 
                SuperscriptBox["z", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["Y", "6"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"3", " ", "z"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["Y", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"11", " ", "z"}], "+", 
                  RowBox[{"15", " ", 
                   SuperscriptBox["z", "2"]}], "-", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["Y", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"3", " ", "z"}], "+", 
                  RowBox[{"15", " ", 
                   SuperscriptBox["z", "2"]}], "-", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["z", "4"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], ")"}]}],
               "]"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "Y"}], ")"}], "2"], " ", "Y", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "Y"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], 
           "2"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Y", 
            RowBox[{
             RowBox[{"-", "a"}], "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["Y", 
            RowBox[{"a", "/", "2"}]], " ", "z"}]}], "]"}]}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["Y", 
          RowBox[{
           RowBox[{"-", "a"}], "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], 
          RowBox[{"a", "/", "2"}]]}], "]"}]}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"64", " ", 
          SuperscriptBox["Y", "3"], " ", 
          SqrtBox[
           RowBox[{"2", "-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["Y", "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["Y", "2"]}], ")"}], "2"]], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["Y", "2"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["Y", "2"]}], ")"}], "2"]]}]]}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "Y"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "Y"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], 
           "2"]}]]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["Y", "8"], " ", 
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["Y", "6"], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"5", " ", "z"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["Y", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"13", " ", "z"}], "-", 
               RowBox[{"11", " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["Y", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"11", " ", "z"}], "+", 
               RowBox[{"19", " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["z", "4"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "Y"}], ")"}], "2"], " ", "Y", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "Y"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], 
           "2"]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", " ", 
          SqrtBox[
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Y", "2"]}], ")"}], "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["Y", "2"]}], ")"}], "2"]]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["Y", "8"], " ", 
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["Y", "6"], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"3", " ", "z"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["Y", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"11", " ", "z"}], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["Y", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "z"}], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["z", "4"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "Y"}], ")"}], "2"], " ", "Y", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "Y"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], 
           "2"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Y", 
            RowBox[{
             RowBox[{"-", "a"}], "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["Y", 
            RowBox[{"a", "/", "2"}]], " ", "z"}]}], "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{
          SuperscriptBox["Y", 
           RowBox[{
            RowBox[{"-", "a"}], "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], 
           RowBox[{"a", "/", "2"}]]}], "]"}], "2"]}], ")"}]}]}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.97193771560953*^9, 3.971937715990115*^9}, {
   3.9719380950655737`*^9, 3.971938097918936*^9}, {3.971938592645401*^9, 
   3.971938593961522*^9}, 3.971939318816918*^9, {3.973839388457206*^9, 
   3.973839388464823*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"833d4b6f-08c2-4fa4-99e0-72edc18472eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IntegrandIregCA\[Epsilon]0", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"64", " ", 
         SuperscriptBox["Y", "3"], " ", 
         SqrtBox[
          RowBox[{"2", "-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["Y", "2"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["Y", "2"]}], ")"}], "2"]], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["Y", "2"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["Y", "2"]}], ")"}], "2"]]}]]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Y"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "Y"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], 
          "2"]}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}], ")"}]}], "+", 
           
           RowBox[{
            SuperscriptBox["Y", "8"], " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Y", "6"], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"5", " ", "z"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Y", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"13", " ", "z"}], "-", 
              RowBox[{"11", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Y", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"11", " ", "z"}], "+", 
              RowBox[{"19", " ", 
               SuperscriptBox["z", "2"]}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["z", "4"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Y"}], ")"}], "2"], " ", "Y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "Y"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], "2"]}],
         ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", " ", 
         SqrtBox[
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Y", "2"]}], ")"}], "2"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["Y", "2"]}], ")"}], "2"]]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}], ")"}]}], "+", 
           
           RowBox[{
            SuperscriptBox["Y", "8"], " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Y", "6"], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"3", " ", "z"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Y", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"11", " ", "z"}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["z", "2"]}], "-", 
              RowBox[{"10", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Y", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", "z"}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["z", "2"]}], "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["z", "4"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Y"}], ")"}], "2"], " ", "Y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "Y"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], "2"]}],
         ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox[
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "yt"}]], "Y"], ")"}], 
            RowBox[{"1", "-", 
             FractionBox["a", "2"]}]]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "yt"}]], "+", "Y"}], "Y"], ")"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "a"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "yt"}]], " ", "Y"}], ")"}], 
           RowBox[{"1", "-", 
            FractionBox["a", "2"]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "yt"}]], " ", "Y"}]}], ")"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "a"}]], " ", "z"}]}], "]"}]}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["Y", 
         RowBox[{
          RowBox[{"-", "a"}], "/", "2"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], 
         RowBox[{"a", "/", "2"}]]}], "]"}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["Y", 
         RowBox[{
          RowBox[{"-", "a"}], "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Y", "a"]}], ")"}], " ", "z"}]}], ")"}]}], "]"}], 
      "+", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"Y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "yt"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}]}], 
            "Y"], ")"}], 
          RowBox[{"1", "-", 
           FractionBox["a", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "yt"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}]}], 
             "Y"]}], ")"}], "a"]}], 
        RowBox[{"Y", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "yt"}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}]}]}]], 
       "]"}]}], ")"}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.971938280723468*^9, 3.97193833992905*^9}, 
   3.971938408752782*^9, {3.971938594168457*^9, 3.971938596120475*^9}, {
   3.973839388467083*^9, 3.9738393884710007`*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"5b6dfe8c-3832-4f57-b0b4-ea1d2e09c22f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IntegrandIregnfTF\[Epsilon]0", "[", "a_", "]"}], ":=", 
  RowBox[{"2", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"64", " ", 
        SuperscriptBox["Y", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "Y"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "Y"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], 
         "2"]}]]}], "+", 
     FractionBox[
      RowBox[{"64", " ", 
       SuperscriptBox["Y", "3"], " ", 
       SqrtBox[
        RowBox[{"2", "-", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["Y", "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["Y", "2"]}], ")"}], "2"]], "-", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["Y", "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["Y", "2"]}], ")"}], "2"]]}]]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Y"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "Y"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], "2"]}]], 
     "+", 
     FractionBox[
      RowBox[{"16", " ", "Y", " ", 
       SqrtBox[
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["Y", "2"]}], ")"}], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["Y", "2"]}], ")"}], "2"]]], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], "+", 
         RowBox[{
          SuperscriptBox["Y", "4"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["Y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"6", " ", "z"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Y"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "Y"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], 
        "2"]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "yt"}]], "Y"], ")"}], 
           RowBox[{"1", "-", 
            FractionBox["a", "2"]}]]}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "yt"}]], "+", "Y"}], "Y"], ")"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "yt"}]], " ", "Y"}], ")"}], 
          RowBox[{"1", "-", 
           FractionBox["a", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "yt"}]], " ", "Y"}]}], ")"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}]], " ", "z"}]}], "]"}]}], "-", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["Y", 
        RowBox[{
         RowBox[{"-", "a"}], "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}], 
        RowBox[{"a", "/", "2"}]]}], "]"}], "+", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["Y", 
        RowBox[{
         RowBox[{"-", "a"}], "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["Y", "a"]}], ")"}], " ", "z"}]}], ")"}]}], "]"}], 
     "+", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"Y", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "yt"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}]}], 
           "Y"], ")"}], 
         RowBox[{"1", "-", 
          FractionBox["a", "2"]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "yt"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}]}], 
            "Y"]}], ")"}], "a"]}], 
       RowBox[{"Y", "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "yt"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Y", "2"]}], ")"}], " ", "z"}]}], ")"}]}]}]], 
      "]"}]}], ")"}]}]}]], "Code",
 CellChangeTimes->{{3.971938350805847*^9, 3.971938355150599*^9}, 
   3.971938411127758*^9, {3.97193859636314*^9, 3.971938619111587*^9}, {
   3.973839388472707*^9, 3.9738393884757853`*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"8d331660-e6cb-47d2-8ea2-29ffd9e36653"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C-angularity soft function", "Section",
 CellChangeTimes->{{3.9719346106276283`*^9, 3.9719346139372396`*^9}, {
  3.971935957892536*^9, 
  3.971935964031845*^9}},ExpressionUUID->"08544b7e-1cc4-4fbf-a3aa-\
5b1d20cf82ca"],

Cell[CellGroupData[{

Cell["NLO: S^(1)_{a}", "Subsection",
 CellChangeTimes->{{3.971935908577361*^9, 
  3.971935913280957*^9}},ExpressionUUID->"108d7e8c-8a46-4f96-b9e3-\
db6eaa56fb32"],

Cell["NLO renormalised soft function, eq. (3.7):", "Text",
 CellChangeTimes->{
  3.9719344635690928`*^9, {3.971934500973987*^9, 3.9719345019783154`*^9}, {
   3.9719347216011047`*^9, 
   3.9719347265320377`*^9}},ExpressionUUID->"eaa10892-1a04-4539-9d2d-\
17629c34a19a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S1a", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", "CR"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", "a"}], ")"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Delta]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Pi]", "^", "2"}], "/", "12"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"4", "a"}], "+", 
           RowBox[{"2", 
            RowBox[{"a", "^", "2"}]}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{"L1", 
       RowBox[{"(", 
        RowBox[{"-", "4"}], ")"}]}]}], ")"}]}]}], ";"}]], "Code",
 CellLabel->
  "In[152]:=",ExpressionUUID->"8e1a5a7f-dd3d-4bdf-9fbd-4ae233c32c0e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["NNLO: S^(2)_{a}", "Subsection",
 CellChangeTimes->{{3.9719359001122513`*^9, 
  3.9719359054480963`*^9}},ExpressionUUID->"f5a7a53d-4dc6-4cc3-adc3-\
70f63e872512"],

Cell["NNLO renormalised soft function, eq. (4.54):", "Text",
 CellChangeTimes->{
  3.9719344635690928`*^9, {3.971934500973987*^9, 3.9719345019783154`*^9}, {
   3.9719347216011047`*^9, 3.9719347265320377`*^9}, {3.971935557007175*^9, 
   3.971935558562294*^9}, 
   3.971935680387743*^9},ExpressionUUID->"237afce1-7999-4ba5-9158-\
85e22c53afe6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S2a", "[", "a_", "]"}], ":=", 
   RowBox[{"CR", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"CR", "*", 
       RowBox[{"S2aCR", "[", "a", "]"}]}], "+", 
      RowBox[{"CA", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"S2\[CapitalSigma]aCA", "[", "a", "]"}], "+", 
         RowBox[{"\[CapitalDelta]S2aCA", "[", "a", "]"}]}], ")"}]}], "+", 
      RowBox[{"nf", "*", "TF", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"S2\[CapitalSigma]anfTF", "[", "a", "]"}], "+", 
         RowBox[{"\[CapitalDelta]S2anfTF", "[", "a", "]"}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Code",
 CellChangeTimes->{
  3.97193554045408*^9, {3.971935591802147*^9, 3.971935668811162*^9}, {
   3.973839388476632*^9, 3.9738393884788923`*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"51e14fa9-2e48-4f86-a352-4c7bcd56bd8c"],

Cell[CellGroupData[{

Cell["CR^2 term: S^(2,CR)_{a}", "Subsubsection",
 CellChangeTimes->{{3.9719350147880774`*^9, 3.971935022768384*^9}, {
  3.971935479457818*^9, 
  3.971935505741972*^9}},ExpressionUUID->"97d4153c-1915-479e-bab4-\
966e4fcff043"],

Cell["\<\
CR^2 coefficient of 2-loop renormalised soft function, eq. (4.7):\
\>", "Text",
 CellChangeTimes->{
  3.9719344635690928`*^9, {3.971934500973987*^9, 3.9719345019783154`*^9}, {
   3.9719347366049232`*^9, 3.971934769435034*^9}, {3.971934804962187*^9, 
   3.971934869859885*^9}},ExpressionUUID->"3250cf51-9839-437d-a8c6-\
f25af32d6a6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S2aCR", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "a"}], ")"}]}], ")"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "1440"}], " ", 
       RowBox[{"(", 
        RowBox[{"13", "-", 
         RowBox[{"120", " ", "a"}], "+", 
         RowBox[{"140", " ", 
          RowBox[{"a", "^", "2"}]}], "-", 
         RowBox[{"80", " ", 
          RowBox[{"a", "^", "3"}]}], "+", 
         RowBox[{"20", " ", 
          RowBox[{"a", "^", "4"}]}]}], ")"}], " ", 
       RowBox[{"\[Pi]", "^", "4"}], " ", "\[Delta]"}], "+", 
      RowBox[{"16", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", "L0"}], "-", 
      RowBox[{
       RowBox[{"1", "/", "3"}], " ", 
       RowBox[{"(", 
        RowBox[{"11", "-", 
         RowBox[{"4", " ", "a"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"a", "^", "2"}]}]}], ")"}], " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", "L1"}], "+", 
      RowBox[{"8", " ", "L3"}]}], ")"}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.971934754818284*^9, 3.9719347549577427`*^9}, 
   3.973839388479672*^9},
 CellLabel->
  "In[178]:=",ExpressionUUID->"6a05ecdd-ae40-4eea-b37d-762b84b8596f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Global term: S^(2,c)_{\[CapitalSigma],a}", "Subsubsection",
 CellChangeTimes->{{3.9719350147880774`*^9, 
  3.971935022768384*^9}},ExpressionUUID->"901ee950-f7fc-40b0-a2af-\
16577bc92b85"],

Cell["CR nf TF coefficient, eq. (4.26):", "Text",
 CellChangeTimes->{
  3.9719344635690928`*^9, {3.971934500973987*^9, 3.9719345019783154`*^9}, {
   3.9719347366049232`*^9, 3.971934769435034*^9}, {3.971934804962187*^9, 
   3.971934869859885*^9}, {3.97193507950204*^9, 
   3.971935150890882*^9}},ExpressionUUID->"a6b8dc70-09b5-47d2-b991-\
4e698afdcb52"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S2\[CapitalSigma]anfTF", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"320", " ", "L1"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"64", " ", "L2"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "a"}], ")"}]}], ")"}]}], "+", 
    RowBox[{"L0", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"448", "/", 
        RowBox[{"(", 
         RowBox[{"27", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "a"}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "144"}], "+", 
            RowBox[{"144", " ", "a"}], "-", 
            RowBox[{"72", " ", 
             RowBox[{"a", "^", "2"}]}]}], ")"}], " ", 
          RowBox[{"\[Pi]", "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"81", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "a"}], ")"}]}], ")"}]}]}], ")"}]}], "+", 
    
    RowBox[{"\[Delta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"656", "/", 
          RowBox[{"(", 
           RowBox[{"81", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a"}], ")"}]}], ")"}]}], ")"}]}], "+", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"105", "-", 
            RowBox[{"120", " ", "a"}], "+", 
            RowBox[{"60", " ", 
             RowBox[{"a", "^", "2"}]}]}], ")"}], " ", 
          RowBox[{"\[Pi]", "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"81", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "a"}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "252"}], "+", 
            RowBox[{"1296", " ", "a"}], "-", 
            RowBox[{"1296", " ", 
             RowBox[{"a", "^", "2"}]}], "+", 
            RowBox[{"432", " ", 
             RowBox[{"a", "^", "3"}]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"81", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "a"}], ")"}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Code",
 CellChangeTimes->{3.9738393884806137`*^9},
 CellLabel->
  "In[155]:=",ExpressionUUID->"8ac02ab0-1769-46c9-aabd-47d65bd0372b"],

Cell["CR CA coefficient, eq. (4.27):", "Text",
 CellChangeTimes->{
  3.9719344635690928`*^9, {3.971934500973987*^9, 3.9719345019783154`*^9}, {
   3.9719347366049232`*^9, 3.971934769435034*^9}, {3.971934804962187*^9, 
   3.971934869859885*^9}, {3.97193507950204*^9, 
   3.971935149332053*^9}},ExpressionUUID->"8a3fab8f-15e1-4b00-954c-\
c2c7020435db"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S2\[CapitalSigma]aCA", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"176", " ", "L2"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{"L1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1072", "/", 
        RowBox[{"(", 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "a"}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16", " ", 
          RowBox[{"\[Pi]", "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "a"}], ")"}]}], ")"}]}]}], ")"}]}], "+", 
    
    RowBox[{"L0", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1616", "/", 
          RowBox[{"(", 
           RowBox[{"27", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a"}], ")"}]}], ")"}]}], ")"}]}], "+", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1584", "-", 
            RowBox[{"1584", " ", "a"}], "+", 
            RowBox[{"792", " ", 
             RowBox[{"a", "^", "2"}]}]}], ")"}], " ", 
          RowBox[{"\[Pi]", "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"162", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "a"}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"56", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"\[Delta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2428", "/", 
        RowBox[{"(", 
         RowBox[{"81", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "a"}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1407"}], "+", 
            RowBox[{"1608", " ", "a"}], "-", 
            RowBox[{"804", " ", 
             RowBox[{"a", "^", "2"}]}]}], ")"}], " ", 
          RowBox[{"\[Pi]", "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"162", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "a"}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"18", "-", 
            RowBox[{"72", " ", "a"}], "+", 
            RowBox[{"36", " ", 
             RowBox[{"a", "^", "2"}]}]}], ")"}], " ", 
          RowBox[{"\[Pi]", "^", "4"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"162", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "a"}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2772", "-", 
            RowBox[{"14256", " ", "a"}], "+", 
            RowBox[{"14256", " ", 
             RowBox[{"a", "^", "2"}]}], "-", 
            RowBox[{"4752", " ", 
             RowBox[{"a", "^", "3"}]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"162", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "a"}], ")"}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Code",
 CellChangeTimes->{3.973839388481649*^9},
 CellLabel->
  "In[156]:=",ExpressionUUID->"b15ce8ab-ce9b-42b7-98ec-9553dacd6876"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Correction to global term: \[CapitalDelta]S^(2,c)_{a}", "Subsubsection",
 CellChangeTimes->{{3.971935024981949*^9, 
  3.9719350390466003`*^9}},ExpressionUUID->"2c6b8492-42b9-4ab2-9dc3-\
8b14211b2ef6"],

Cell["Implementation of eq. (4.48):", "Text",
 CellChangeTimes->{{3.971935203854705*^9, 
  3.97193523225591*^9}},ExpressionUUID->"da9c152e-e6ff-4321-a942-\
277bc1f6562a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]S2anfTF", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", "  ", 
         RowBox[{"IdivnfTF\[Epsilon]0", "[", "a", "]"}]}], 
        RowBox[{"1", "-", "a"}]]}], ")"}], "L0"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"IdivnfTF\[Epsilon]1", "[", "a", "]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "a"}], ")"}]}]], "+", 
       RowBox[{"2", " ", 
        RowBox[{"IregnfTF\[Epsilon]0", "[", "a", "]"}]}]}], ")"}], 
     "\[Delta]"}]}]}], ";"}]], "Code",
 CellChangeTimes->{
  3.971935303686819*^9, 3.9719394625513887`*^9, {3.973839388482305*^9, 
   3.9738393884858837`*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"68bef1a7-f095-40f7-aa53-ff80c3c67884"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]S2aCA", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", "  ", 
         RowBox[{"IdivCA\[Epsilon]0", "[", "a", "]"}]}], 
        RowBox[{"1", "-", "a"}]]}], ")"}], "L0"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"IdivCA\[Epsilon]1", "[", "a", "]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "a"}], ")"}]}]], "+", 
       RowBox[{"2", " ", 
        RowBox[{"IregCA\[Epsilon]0", "[", "a", "]"}]}]}], ")"}], 
     "\[Delta]"}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.971935319511174*^9, 3.971935338531309*^9}, 
   3.971939464080163*^9, {3.973839388486506*^9, 3.9738393884900827`*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"93c4b84f-6021-4b37-baad-7fed77add825"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C-angularity soft anomalous dimension", "Section",
 CellChangeTimes->{{3.967262967421171*^9, 3.967262986011857*^9}, {
  3.971935969584515*^9, 
  3.971935973333106*^9}},ExpressionUUID->"424c4f48-d94c-4766-9af7-\
cdce05feb66b"],

Cell[CellGroupData[{

Cell["NLO: \[Gamma]^(0)_{a}", "Subsection",
 CellChangeTimes->{{3.9672609310493507`*^9, 3.96726093138302*^9}, 
   3.971935935450307*^9, {3.97193599624909*^9, 
   3.971935999846628*^9}},ExpressionUUID->"470af34b-75d3-49a3-bcbd-\
a0da667df427"],

Cell["NLO soft anomalous dimension, eq. (3.11):", "Text",
 CellChangeTimes->{{3.971935943537608*^9, 3.971935954634212*^9}, {
  3.971936073798924*^9, 
  3.971936084216*^9}},ExpressionUUID->"da8884e3-01aa-4cb6-a961-9037519e9164"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]0a", "[", "a_", "]"}], ":=", 
   RowBox[{"CR", "*", 
    FractionBox[
     RowBox[{"16", "  ", "L0"}], 
     RowBox[{"1", "-", "a"}]]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.967261178523897*^9, 3.967261192569374*^9}, {
   3.967261232525917*^9, 3.967261261246058*^9}, {3.9672615422101192`*^9, 
   3.967261543866612*^9}, {3.9672630515639687`*^9, 3.967263052711547*^9}, {
   3.971936035157175*^9, 3.971936039527014*^9}, 3.971936343368833*^9},
 CellLabel->
  "In[159]:=",ExpressionUUID->"b384ed68-6a67-4d62-a510-9f0090f80e6a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["NNLO: \[Gamma]^(1)_{a}", "Subsection",
 CellChangeTimes->{{3.9672609310493507`*^9, 3.96726093138302*^9}, 
   3.967263062442986*^9, {3.9719360924643583`*^9, 
   3.971936094002684*^9}},ExpressionUUID->"f47b5125-f0f4-4c47-99cc-\
9ecd6bee04c1"],

Cell["NNLO soft anomalous dimension, eq . (4.52) :", "Text",
 CellChangeTimes->{{3.971936693203538*^9, 
  3.971936724020138*^9}},ExpressionUUID->"bd364300-78f3-4556-8753-\
f859ef97dbd0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]1a", "[", "a_", "]"}], ":=", 
   RowBox[{"CR", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"nf", "*", "TF", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Gamma]1\[CapitalSigma]anfTF", "[", "a", "]"}], "+", 
         RowBox[{"\[CapitalDelta]\[Gamma]1anfTF", "[", "a", "]"}]}], ")"}]}], 
      "+", 
      RowBox[{"CA", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Gamma]1\[CapitalSigma]anfTF", "[", "a", "]"}], "+", 
         RowBox[{"\[CapitalDelta]\[Gamma]1anfTF", "[", "a", "]"}]}], 
        ")"}]}]}], ")"}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.9719365077051907`*^9, 3.97193652556151*^9}, {
  3.9719366558958073`*^9, 3.971936687712008*^9}, {3.9738393884908543`*^9, 
  3.973839388492487*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"f8313e1a-c003-40f0-a441-64fdd9f039f1"],

Cell[CellGroupData[{

Cell["Global term: S^(2,c)_{\[CapitalSigma],a}", "Subsubsection",
 CellChangeTimes->{{3.9719350147880774`*^9, 
  3.971935022768384*^9}},ExpressionUUID->"4440072f-73e2-4206-a18d-\
e71bdf0193c9"],

Cell["Eq . (4.28) :", "Text",
 CellChangeTimes->{{3.971936693203538*^9, 3.971936724020138*^9}, {
  3.971936801534813*^9, 
  3.971936806278041*^9}},ExpressionUUID->"059c934b-2ea6-49fe-b67f-\
0be66e34e38e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]1\[CapitalSigma]anfTF", "[", "a_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"320", " ", "L0"}], 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "56"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Delta]"}], 
     RowBox[{"27", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}]}]]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.967263246064108*^9, 3.967263252404793*^9}, {
   3.96726333604862*^9, 3.967263336839662*^9}, {3.9672633701782017`*^9, 
   3.967263377662417*^9}, {3.9672641794551687`*^9, 3.96726419157724*^9}, {
   3.971936359055917*^9, 3.971936359218144*^9}, {3.971936406672577*^9, 
   3.971936445672319*^9}, {3.971936822558157*^9, 3.971936844798808*^9}, 
   3.973839388493244*^9},
 CellLabel->
  "In[161]:=",ExpressionUUID->"75a83d19-a1f3-474f-b622-abb3c4159640"],

Cell["Eq . (4.29) :", "Text",
 CellChangeTimes->{{3.971936693203538*^9, 3.971936724020138*^9}, {
  3.971936801534813*^9, 3.971936806278041*^9}, {3.971936851991081*^9, 
  3.971936852302318*^9}},ExpressionUUID->"072967f5-3629-4822-a549-\
b8531dbe3f65"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]1\[CapitalSigma]aCA", "[", "a_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"16", " ", "L0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "67"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", "\[Delta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "808"}], "+", 
        RowBox[{"33", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"756", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
     RowBox[{"27", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}]}]]}]}], ";"}]], "Code",
 CellChangeTimes->{3.973839388494031*^9},
 CellLabel->
  "In[162]:=",ExpressionUUID->"b8abf20b-0011-4b97-abc1-9bfc5eab5962"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Correction to global term: \[CapitalDelta]S^(2,c)_{a}", "Subsubsection",
 CellChangeTimes->{{3.971935024981949*^9, 
  3.9719350390466003`*^9}},ExpressionUUID->"3cbab0ca-451d-4eed-afc9-\
1d35c67e5af6"],

Cell["Eqs. (4.50), (4.51):", "Text",
 CellChangeTimes->{{3.971936693203538*^9, 3.971936724020138*^9}, {
  3.971936801534813*^9, 3.971936806278041*^9}, {3.971936881200842*^9, 
  3.971936927024219*^9}},ExpressionUUID->"b01a8339-7626-4f71-bdb0-\
c1e268bcabaf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Gamma]1anfTF", "[", "a_", "]"}], ":=", 
  RowBox[{
   FractionBox["2", 
    RowBox[{"1", "-", "a"}]], 
   RowBox[{"IdivnfTF\[Epsilon]0", "[", "a", "]"}], 
   "\[Delta]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Gamma]1aCA", "[", "a_", "]"}], ":=", 
  RowBox[{
   FractionBox["2", 
    RowBox[{"1", "-", "a"}]], 
   RowBox[{"IdivCA\[Epsilon]0", "[", "a", "]"}], "\[Delta]"}]}]}], "Code",
 CellChangeTimes->{{3.9672634022727423`*^9, 3.967263406887024*^9}, {
  3.967263513255259*^9, 3.967263520094598*^9}, {3.967263550559455*^9, 
  3.967263567592278*^9}, {3.967263613880086*^9, 3.96726362393568*^9}, {
  3.9672641862707777`*^9, 3.967264188308778*^9}, {3.971936359570713*^9, 
  3.971936360153493*^9}, {3.9719364073057833`*^9, 3.971936414913262*^9}, {
  3.973839388494829*^9, 3.9738393884975758`*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"60f0c754-557f-48a9-b9d9-e998123d9cf7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1334, 647},
WindowMargins->{{42, Automatic}, {Automatic, 40}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2af97625-8117-4a4b-b763-a59f5ee38e2e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 274, 6, 69, "Chapter",ExpressionUUID->"eef03398-8123-4577-aa97-4207f4f9ceef"],
Cell[857, 30, 532, 10, 58, "Text",ExpressionUUID->"814209b7-3e26-4ff8-9a13-24821efa7d2a"],
Cell[CellGroupData[{
Cell[1414, 44, 156, 3, 54, "Subsection",ExpressionUUID->"ca61885f-4fad-4b82-aa9f-3165096f02b2"],
Cell[1573, 49, 682, 16, 219, "Text",ExpressionUUID->"4851df6a-5787-478a-9e17-2886719a9929"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2292, 70, 167, 3, 67, "Section",ExpressionUUID->"5452d3c1-711b-4134-8ef3-c8e869f0db6e"],
Cell[2462, 75, 449, 10, 81, "Text",ExpressionUUID->"9a708a03-12e9-48aa-b773-4aa93dd9886b"],
Cell[CellGroupData[{
Cell[2936, 89, 191, 3, 32, "Subsubsubsection",ExpressionUUID->"3e716465-985e-47cd-a409-e83e5ba93cab"],
Cell[3130, 94, 180, 3, 35, "Text",ExpressionUUID->"bd788311-4709-46ca-a55d-e671eb6a0f20"],
Cell[3313, 99, 1320, 39, 91, "Code",ExpressionUUID->"97045e48-d0de-4b1c-b73f-cb7839eb3b20"],
Cell[4636, 140, 1319, 39, 91, "Code",ExpressionUUID->"f20f0750-ba36-47d6-a4e9-c2f23331752e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5992, 184, 100, 0, 32, "Subsubsubsection",ExpressionUUID->"4566178c-7f5c-4927-bd27-b75b218eda20"],
Cell[6095, 186, 166, 3, 35, "Text",ExpressionUUID->"06756498-042e-4838-bc14-9563a6e3e537"],
Cell[6264, 191, 1050, 34, 110, "Code",ExpressionUUID->"d53dca3e-015b-405d-a988-6166ba3670d9"],
Cell[7317, 227, 1267, 41, 91, "Code",ExpressionUUID->"55ba021f-9694-402d-b4e7-9b386bd74b3b"],
Cell[8587, 270, 1502, 52, 110, "Code",ExpressionUUID->"875c2d38-ce32-46e5-ae50-6e2e32373185"],
Cell[10092, 324, 1826, 62, 110, "Code",ExpressionUUID->"81cb4fa6-5048-4cc2-bab1-8f92a6f3f58a"],
Cell[11921, 388, 1818, 59, 91, "Code",ExpressionUUID->"bdb87a18-49cf-4f74-bad8-f501395545ae"],
Cell[13742, 449, 2164, 73, 110, "Code",ExpressionUUID->"73998087-10ca-4e88-9558-240ffd12a2af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15943, 527, 197, 3, 32, "Subsubsubsection",ExpressionUUID->"a4bcc49b-2c87-4813-b170-9ee29289209e"],
Cell[16143, 532, 288, 7, 35, "Text",ExpressionUUID->"12244397-a211-41b7-b0d8-1ba2425e8bb5"],
Cell[16434, 541, 2293, 57, 110, "Code",ExpressionUUID->"e3dbba30-6251-4353-9b9b-635f13610776"],
Cell[18730, 600, 1844, 44, 110, "Code",ExpressionUUID->"6ee3e592-b1b8-4f92-abd6-e640492ed034"],
Cell[20577, 646, 254, 4, 35, "Text",ExpressionUUID->"805cda31-1dbe-4884-b617-8864095a9427"],
Cell[20834, 652, 4880, 151, 136, "Code",ExpressionUUID->"5fba08e8-0c80-4686-bc1a-21ead35f89ff"],
Cell[25717, 805, 7792, 233, 132, "Code",ExpressionUUID->"6ada978d-9fcc-4013-93f5-e5d818af7e32"],
Cell[33512, 1040, 14413, 382, 137, "Code",ExpressionUUID->"67faef70-2a20-48e3-acf1-7c75b922b6c8"],
Cell[47928, 1424, 25721, 710, 218, "Code",ExpressionUUID->"833d4b6f-08c2-4fa4-99e0-72edc18472eb"],
Cell[73652, 2136, 10960, 322, 132, "Code",ExpressionUUID->"5b6dfe8c-3832-4f57-b0b4-ea1d2e09c22f"],
Cell[84615, 2460, 7529, 236, 136, "Code",ExpressionUUID->"8d331660-e6cb-47d2-8ea2-29ffd9e36653"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[92193, 2702, 224, 4, 67, "Section",ExpressionUUID->"08544b7e-1cc4-4fbf-a3aa-5b1d20cf82ca"],
Cell[CellGroupData[{
Cell[92442, 2710, 162, 3, 54, "Subsection",ExpressionUUID->"108d7e8c-8a46-4f96-b9e3-db6eaa56fb32"],
Cell[92607, 2715, 268, 5, 35, "Text",ExpressionUUID->"eaa10892-1a04-4539-9d2d-17629c34a19a"],
Cell[92878, 2722, 826, 28, 52, "Code",ExpressionUUID->"8e1a5a7f-dd3d-4bdf-9fbd-4ae233c32c0e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93741, 2755, 167, 3, 54, "Subsection",ExpressionUUID->"f5a7a53d-4dc6-4cc3-adc3-70f63e872512"],
Cell[93911, 2760, 342, 6, 35, "Text",ExpressionUUID->"237afce1-7999-4ba5-9158-85e22c53afe6"],
Cell[94256, 2768, 877, 24, 52, "Code",ExpressionUUID->"51e14fa9-2e48-4f86-a352-4c7bcd56bd8c"],
Cell[CellGroupData[{
Cell[95158, 2796, 225, 4, 45, "Subsubsection",ExpressionUUID->"97d4153c-1915-479e-bab4-966e4fcff043"],
Cell[95386, 2802, 343, 7, 35, "Text",ExpressionUUID->"3250cf51-9839-437d-a8c6-f25af32d6a6e"],
Cell[95732, 2811, 1297, 38, 52, "Code",ExpressionUUID->"6a05ecdd-ae40-4eea-b37d-762b84b8596f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97066, 2854, 193, 3, 45, "Subsubsection",ExpressionUUID->"901ee950-f7fc-40b0-a2af-16577bc92b85"],
Cell[97262, 2859, 352, 6, 35, "Text",ExpressionUUID->"a6b8dc70-09b5-47d2-b991-4e698afdcb52"],
Cell[97617, 2867, 2923, 94, 52, "Code",ExpressionUUID->"8ac02ab0-1769-46c9-aabd-47d65bd0372b"],
Cell[100543, 2963, 349, 6, 35, "Text",ExpressionUUID->"8a3fab8f-15e1-4b00-954c-c2c7020435db"],
Cell[100895, 2971, 3876, 124, 52, "Code",ExpressionUUID->"b15ce8ab-ce9b-42b7-98ec-9553dacd6876"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104808, 3100, 206, 3, 45, "Subsubsection",ExpressionUUID->"2c6b8492-42b9-4ab2-9dc3-8b14211b2ef6"],
Cell[105017, 3105, 170, 3, 35, "Text",ExpressionUUID->"da9c152e-e6ff-4321-a942-277bc1f6562a"],
Cell[105190, 3110, 887, 27, 71, "Code",ExpressionUUID->"68bef1a7-f095-40f7-aa53-ff80c3c67884"],
Cell[106080, 3139, 898, 26, 71, "Code",ExpressionUUID->"93c4b84f-6021-4b37-baad-7fed77add825"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[107039, 3172, 231, 4, 67, "Section",ExpressionUUID->"424c4f48-d94c-4766-9af7-cdce05feb66b"],
Cell[CellGroupData[{
Cell[107295, 3180, 242, 4, 54, "Subsection",ExpressionUUID->"470af34b-75d3-49a3-bcbd-a0da667df427"],
Cell[107540, 3186, 227, 3, 35, "Text",ExpressionUUID->"da8884e3-01aa-4cb6-a961-9037519e9164"],
Cell[107770, 3191, 580, 13, 67, "Code",ExpressionUUID->"b384ed68-6a67-4d62-a510-9f0090f80e6a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108387, 3209, 246, 4, 54, "Subsection",ExpressionUUID->"f47b5125-f0f4-4c47-99cc-9ecd6bee04c1"],
Cell[108636, 3215, 186, 3, 35, "Text",ExpressionUUID->"bd364300-78f3-4556-8753-f859ef97dbd0"],
Cell[108825, 3220, 883, 23, 52, "Code",ExpressionUUID->"f8313e1a-c003-40f0-a441-64fdd9f039f1"],
Cell[CellGroupData[{
Cell[109733, 3247, 193, 3, 45, "Subsubsection",ExpressionUUID->"4440072f-73e2-4206-a18d-e71bdf0193c9"],
Cell[109929, 3252, 204, 4, 35, "Text",ExpressionUUID->"059c934b-2ea6-49fe-b67f-0be66e34e38e"],
Cell[110136, 3258, 1091, 29, 75, "Code",ExpressionUUID->"75a83d19-a1f3-474f-b622-abb3c4159640"],
Cell[111230, 3289, 250, 4, 35, "Text",ExpressionUUID->"072967f5-3629-4822-a549-b8531dbe3f65"],
Cell[111483, 3295, 979, 31, 75, "Code",ExpressionUUID->"b8abf20b-0011-4b97-abc1-9bfc5eab5962"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112499, 3331, 206, 3, 45, "Subsubsection",ExpressionUUID->"3cbab0ca-451d-4eed-afc9-1d35c67e5af6"],
Cell[112708, 3336, 257, 4, 35, "Text",ExpressionUUID->"b01a8339-7626-4f71-bdb0-c1e268bcabaf"],
Cell[112968, 3342, 957, 21, 104, "Code",ExpressionUUID->"60f0c754-557f-48a9-b9d9-e998123d9cf7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


